Locally supported, quasi-interpolatory bases for the approximation of functions on graphs

Graph-based approximation methods are of growing interest in many areas, including transportation, biological and chemical networks, financial models, image processing, network flows, and more. In these applications, often a basis for the approximation space is not available analytically and must be computed. We propose perturbations of Lagrange bases on graphs, where the Lagrange functions come from a class of functions analogous to classical splines. The basis functions we consider have local support, with each basis function obtained by solving a small energy minimization problem related to a differential operator on the graph. We present $\ell_\infty$ error estimates between the local basis and the corresponding interpolatory Lagrange basis functions in cases where the underlying graph satisfies a mild assumption on the connections of vertices where the function is not known, and the theoretical bounds are examined further in numerical experiments. Included in our analysis is a mixed-norm inequality for positive definite matrices that is tighter than the general estimate $\|A\|_{\infty} \leq \sqrt{n} \|A\|_{2}$.

==> anc/main_parallel.py <==
'''
parallel local Lagrange bases 

'''


import networkx as nx
import numpy as np
from copy import copy
import scipy as sp
import concurrent.futures
import utils

# set parameters
rows = 1000
Ro = np.pi/4
tol=1e-16

# generate data, matrices, and graph
data = utils.fibonacci(rows)
dist,adj,lap = utils.matricesRadiusSphere(data,2.5)
lap = utils.laplacianToRandomWalk(lap, -0.5)
graphD = utils.distToGraph(dist)


# assign known/unknown
known = [i for i in range(0,rows,2)]    
unknown = [i for i in range(1,rows,2)]  

unknownS = set(unknown)
knownS = set(known)


def computecolumn(v):
    # compute column v of the local Lagrange basis
    
    # initialize
    locLagVV = sp.sparse.dok_array((rows, 1), dtype=float)
    
    # compute neighborhood
    omegaD = nx.single_source_dijkstra_path_length(graphD, v, cutoff=Ro, weight='weight')
    omegaS = set(omegaD.keys())
    omegaK = list(omegaS & knownS)
    omegaU = list(omegaS & unknownS)
    
    # if any unknowns in neighborhood, compute values
    if omegaU:
        omega = omegaK + omegaU
        lapOmega = copy(lap[omega,:])
        lapOmega = lapOmega.tocsc(copy=True)
        lapU = lapOmega[:,omegaU]
        
        LHS = lapU
        RHS = -np.array(lapOmega[:,v].todense()).flatten()
        locLagV = sp.sparse.linalg.lsqr(LHS,RHS,atol =tol, btol =tol)[0]
        
        locLagV = np.array(locLagV).flatten()
        locLagVV[omegaU] = locLagV
    locLagVV[v] = 1
    return(locLagVV)
        

with concurrent.futures.ProcessPoolExecutor() as executor:
    res = list(executor.map(computecolumn, known))
localLagrange = sp.sparse.hstack(res)




==> anc/utils.py <==
'''
functions for implementing local Lagrange bases 
and splines on graphs


'''
import networkx as nx
import numpy as np
from copy import copy
from copy import deepcopy
import scipy as sp
import sklearn.neighbors


def laplacianToRandomWalk(lap,power=-0.5):
    '''
    input: 
      - lap, standard Laplacian
      - power, power of degree matrix to premultiply the Laplacian
          -- (default) -1/2 for least squares spline construction
          -- -1 for the random walk Laplacian
      
    output 
      - random walk Laplacian, sparse array
    '''
    
    laprw = deepcopy(lap)
    diag = laprw.diagonal()
    diagPower = diag**(power)
    sparseDiag = sp.sparse.eye(lap.shape[0],dtype=float,format='csr')
    sparseDiag.setdiag(diagPower)
    laprw = sparseDiag @ laprw
    return(laprw)


def distToAdjacency(dist):
    '''
    input: 
      - dist, sparse array of distances
    output 
      - adj, sparse adjacency array
    '''
    adj = deepcopy(dist)
    np.reciprocal(adj.data,out = adj.data)
    return(adj)

def adjacencyToLaplacian(adj):
    '''
    input: 
      - adj, sparse adjacency array
    output 
      - lap, sparse standard laplacian array
    '''
    lap = -deepcopy(adj)
    diagonal = np.array(lap.sum(axis=0))
    lap = lap.tolil()
    lap.setdiag(-diagonal.flatten())
    lap = lap.tocsr()
    return(lap)

def distToGraph(dist):
    '''
    input: 
      - dist, sparse distance array
    output 
      - graphD, networkX graph, edges are distance4s (not weights)
      
    note : graph with weights is not needed in the basis construction
    '''
    graphD = nx.from_scipy_sparse_array(dist,edge_attribute='weight')
    return(graphD)
    


def fibonacci(rows):
    '''
    input: 
      - rows, number of fibonacci lattice points
    output 
      - data, fibonacci lattice points as rows of a numpy array
    '''
    data = np.zeros((rows,3),dtype = float)
    phi = np.pi * (3 - 5**0.5)
    data[:,1] = np.linspace(1,-1,rows)
    radius = (1 - data[:,1]**2) **0.5
    theta = phi * np.arange(rows)
    data[:,0] = np.cos(theta)*radius
    data[:,2] = np.sin(theta)*radius
    return(data)


def matricesRadiusSphere(data,multMinAngle=2.5):
    '''
    input: 
      - data, quasi-uniform points on the n-sphere
      - multMinAngle, multiple of smallest distance for edge construction
    output:
      - dist, distance array for points within give distance
      - adj, sparse adjacency array
      - lap, sparse standard laplacian array
    notes:
      - minAngle is an approximation using a subset of points and their neighbors
      - pVal denotes the metric used for edge construction 
    '''
    pVal = 2    
    
    # find min angle from gram matrix
    gram = data[:15,:] @ data.transpose()
    np.fill_diagonal(gram,0)
    minAngle = np.arccos(np.max(gram))
    
    Ri = multMinAngle*minAngle

    dist = sklearn.neighbors.radius_neighbors_graph(data, Ri,  
            mode='distance', metric='minkowski', p=pVal, 
            include_self=False, n_jobs=-1)
    adj = distToAdjacency(dist)
    lap = adjacencyToLaplacian(adj)
    return(dist,adj,lap)

def spline(lap,y,known,unknown):
    '''
    input: 
      - lap, sparse laplacian array
      - y, known function values
      - known, list of known vertices
      - unknown, list of unknown vertices
    output:
      - spline, interpolating spline for all vertices. dense 1d array 
    notes:
      - tol is a tolerance for the least squares solver
      - assumption: all vertices are either known or unknown
    '''
    tol = 1e-16
    
    rows = lap.shape[0]
    spline = np.zeros((rows,), dtype=float)
    LHS = lap[:,unknown]   
    RHS = - lap[:,known] @ y
    spline[unknown] = sp.sparse.linalg.lsqr(LHS,RHS,atol =tol, btol =tol)[0]
    spline[known] = y
    return(spline)



def localLagrange(lap,graphD,known,unknown,Ro):
    '''
    input: 
      - lap, sparse laplacian array
      - graphD, networkX graph, edges are distances (not weights)
      - known, list of known vertices
      - unknown, list of unknown vertices
      - Ro, radius for neighborhoods
    output:
      - localLagrange, (# vertices)x(# known) sparse array with local Lagrange basis 
    notes:
      - tol is a tolerance for the least squares solver

    '''
    tol = 1e-16
    rows = lap.shape[0]
   
    unknownS = set(unknown)
    knownS = set(known)

    localLagrange = sp.sparse.dok_array((rows, rows), dtype=float)
    
    # loop over known to compute local basis
    for v in known:
        
        # compute neighborhood
        omegaD = nx.single_source_dijkstra_path_length(graphD, v, cutoff=Ro, weight='weight')
        omegaS = set(omegaD.keys())
        omegaK = list(omegaS & knownS)
        omegaU = list(omegaS & unknownS)
        
        # if any unknowns in neighborhood, compute values
        if omegaU:
            omega = omegaK + omegaU
            lapOmega = copy(lap[omega,:])
            lapOmega = lapOmega.tocsc(copy=True)
            lapU = lapOmega[:,omegaU]
            
            LHS = lapU
            RHS = -np.array(lapOmega[:,v].todense()).flatten()
            localLagrange[omegaU,v] = sp.sparse.linalg.lsqr(LHS,RHS,atol =tol, btol =tol)[0]
            
        localLagrange[v,v] = 1
    
    # clean up
    localLagrange = localLagrange.tocsc()
    localLagrange = localLagrange[:,known]
    localLagrange.eliminate_zeros()
    return(localLagrange)





def localLagrangeSingle(lap,graphD,known,unknown,Ro,v):
    '''
    input: 
      - lap, sparse standard laplacian array
      - graphD, networkX graph, edges are distances (not weights)
      - known, list of known vertices
      - unknown, list of unknown vertices
      - Ro, radius for neighborhoods
    output:
      - localLagrange, local Lagrange basis vector. 1d dense array 
    notes:

    '''
    tol = 1e-16
    rows = lap.shape[0]

    unknownS = set(unknown)
    knownS = set(known)
    
    #localLagrange = sp.sparse.dok_array((rows,1 ), dtype=float)
    localLagrange = np.zeros((rows,), dtype=float)
    
    # compute neighborhood
    omegaD = nx.single_source_dijkstra_path_length(graphD, v, cutoff=Ro, weight='weight')
    omegaS = set(omegaD.keys())
    omegaK = list(omegaS & knownS)
    omegaU = list(omegaS & unknownS)
    
    #if any unknowns in neighborhood, compute values
    if omegaU:
        omega = omegaK + omegaU
        lapOmega = copy(lap[omega,:])
        lapOmega = lapOmega.tocsc(copy=True)
        lapU = lapOmega[:,omegaU]
        
        LHS = lapU
        RHS = -np.array(lapOmega[:,v].todense()).flatten()
        locLagV = sp.sparse.linalg.lsqr(LHS,RHS,atol =tol, btol =tol)[0]
        
        locLagV = np.array(locLagV).flatten()
        localLagrange[omegaU] = locLagV
    localLagrange[v] = 1
    return(localLagrange)



if __name__ == "__main__":
    data = fibonacci(10)
    D,A,L = matricesRadiusSphere(data, 2.5)
    G = distToGraph(D)
    D1,A1,L1 = D.todense(),A.todense(),L.todense()

